Frequency-modulated comb in a VECSEL

Optical frequency combs based on mode-locked lasers have revolutionized many areas of science and technology, such as precision metrology, optical frequency synthesis or telecommunications. In recent years, a particular kind of frequency comb has been observed in edge-emitting semiconductor lasers where the phase difference between longitudinal laser modes is fixed but not zero. This results in a linearly chirped output in the time domain with nearly constant intensity. Here, by using coherent beatnote spectroscopy, we show that such a comb regime can also exist in vertical-external-cavity surface-emitting lasers (VECSELs), as evidenced for a specific part of the laser spectrum. Our findings may not only lead to a better understanding of the physics of frequency-modulated combs but also enable comb applications with high optical power per comb line and flexible emission wavelengths.

==> Plot_RF_map.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Oct  8 15:54:55 2020

@author: Christian
"""

import numpy as np
import matplotlib.pyplot as plt


plt.close('all')
plt.rc('xtick', labelsize=20) 
plt.rc('ytick', labelsize=20) 
plt.rc('axes', linewidth = 2)
#plt.rcParams['font.sans-serif'] = "Helvetica"
plt.rcParams['font.sans-serif'] = "Arial"

# Then, "ALWAYS use sans-serif fonts"
plt.rcParams['font.family'] = "sans-serif"


current_vector = np.linspace(11.6, 13.2, 9, endpoint = True)  # Pump current in A

pump_power = 0.6526*current_vector - 4.3915 # Pump power in W

#plt.plot(current_vector, pump_power, 'o')

str_list = ['11_6', '11_8', '12', '12_2', '12_4', '12_6', '12_8', '13']
dummy = np.loadtxt('25GHz_RBW_1kHz_VBW_3kHz_1dB_dämung_span_500kHz_'+str_list[0] + 'A_18C.txt')
RF_spectra_for_different_pp = np.zeros([len(str_list), 880])
index_maxima = np.zeros(len(str_list), dtype = int)
for i in range(len(str_list)):
    data = np.loadtxt('25GHz_RBW_1kHz_VBW_3kHz_1dB_dämung_span_500kHz_'+str_list[i] + 'A_18C.txt')
    index_maxima[i] = int(np.argmax(data[:,1]))    
    RF_spectra_for_different_pp[i,:] = data[index_maxima[i]-440:index_maxima[i]+440,1]
    
offset_frequencies = data[index_maxima[-1]-440:index_maxima[-1]+440,0]*1e-3-1600.99*1e3 # offset frequencies in kHz


pc = plt.pcolormesh(offset_frequencies+25, pump_power, RF_spectra_for_different_pp)
cbar = plt.colorbar(pc)
cbar.set_label('RF power (dBm)', Fontsize = 20)
plt.tick_params(direction = 'in', top = 1, right = 1, left = 1, width = 2)
plt.xlabel('Offset frequency (kHz)', Fontsize = 20)
plt.ylabel('Pump power (W)', Fontsize = 20)
